Safest Nearby Neighbor Queries in Road Networks (Full Version)

Traditional route planning and k nearest neighbors queries only consider distance or travel time and ignore road safety altogether. However, many travellers prefer to avoid risky or unpleasant road conditions such as roads with high crime rates (e.g., robberies, kidnapping, riots etc.) and bumpy roads. To facilitate safe travel, we introduce a novel query for road networks called the k safest nearby neighbors (kSNN) query. Given a query location $v_l$, a distance constraint $d_c$ and a point of interest $p_i$, we define the safest path from $v_l$ to $p_i$ as the path with the highest path safety score among all the paths from $v_l$ to $p_i$ with length less than $d_c$. The path safety score is computed considering the road safety of each road segment on the path. Given a query location $v_l$, a distance constraint $d_c$ and a set of POIs P, a kSNN query returns k POIs with the k highest path safety scores in P along with their respective safest paths from the query location. We develop two novel indexing structures called Ct-tree and a safety score based Voronoi diagram (SNVD). We propose two efficient query processing algorithms each exploiting one of the proposed indexes to effectively refine the search space using the properties of the index. Our extensive experimental study on real datasets demonstrates that our solution is on average an order of magnitude faster than the baselines.

==> images/7Experiments/variationsOfPOI.py <==
import numpy as np
import matplotlib.pyplot as plt

######## compact
SMALL_SIZE = 22
MEDIUM_SIZE = 42
BIGGER_SIZE = 48
LINE_WIDTH= 4.0


plt.rc('font', size=MEDIUM_SIZE,)          # controls default text sizes
#plt.rcParams["font.weight"] = "bold"
#plt.rcParams["axes.labelweight"] = "bold"
plt.rc('axes', titlesize=MEDIUM_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize= 39)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

# The data

#x =   [0, 1, 2, 3, 4, 5]
#my_xtick0s = ['50%','60%','70%', '80%', '90%', 100%'] # user defined x axis values
#y1 = [262, 330, 412, 500, 600]
#y2 = [162, 202, 358, 400, 500]
#y3 = [102, 131, 151, 301, 432]

x =   [0, 1, 2, 3, 4]
my_xticks = ['0.001%','0.01%','0.1%','1%','10%']
y1 = [1.1, 1.237, 1.62 , 1.9, 2.5] #1.832
y2 = [2.1, 1.9, 1.7, 1.545, 1.201] # 1.545
#y3 = [.803, .715, .632, .542, .451]
#y4 = [.245, .209, .193, .143, .264]

y3 = [.81, .73, .54, .37, .26]
y4 = [.51, .45, .37, .25, .12]


# Initialise the figure and axes.
fig, ax = plt.subplots(1, figsize=(10, 10))

# Set the thickness of the axes
for axis in ['top','bottom','left','right']:
  ax.spines[axis].set_linewidth(LINE_WIDTH)

# Set the title for the figure
#fig.suptitle('Effect of Variations of d_c)

# Draw all the lines in the same plot, assigning a label for each one to be
# shown in the legend.

plt.ylim((0, 3.10))


#plt.xticks(np.arange(min(x), max(x)+0.25, 0.25))
plt.yticks(np.arange(0, 3.100, .500))


plt.xticks(x, my_xticks, rotation='vertical')


ax.plot(x, y1, '-x', color="red",linewidth=LINE_WIDTH,ms=SMALL_SIZE, markerfacecolor="red",
         markeredgecolor='red', markeredgewidth=LINE_WIDTH)

ax.plot(x,y2, '-o', color="blue",linewidth=LINE_WIDTH,ms=SMALL_SIZE, markerfacecolor="none",
         markeredgecolor='blue', markeredgewidth=LINE_WIDTH)



ax.plot(x, y3, '-^', color="green",linewidth=LINE_WIDTH,ms=SMALL_SIZE, markerfacecolor="none",
         markeredgecolor='green', markeredgewidth=LINE_WIDTH)

ax.plot(x, y4, '-s', color="magenta",linewidth=LINE_WIDTH,ms=SMALL_SIZE, markerfacecolor="none",
         markeredgecolor='magenta', markeredgewidth=LINE_WIDTH)

# Add a legend, and position it on the best location (with box)
plt.xlabel('$\\rho$')
# Set the y axis label of the current axis.
plt.ylabel('Time (s)')
# Set a title of the current axes.
leg = plt.legend()
leg.get_frame().set_linewidth(0.0)
plt.legend(loc="best",frameon=False, ncol=1, borderaxespad = 0.001, labelspacing=0.001)

plt.tight_layout() # To make sure that the axes labels are not trimmed

plt.savefig('Ch_variationOfPOI.png')
plt.show()




==> images/7Experiments/variationsOfSS.py <==
import numpy as np
import matplotlib.pyplot as plt

######## compact
SMALL_SIZE = 22
MEDIUM_SIZE = 42
BIGGER_SIZE = 48
LINE_WIDTH= 4.0


plt.rc('font', size=MEDIUM_SIZE,)          # controls default text sizes
#plt.rcParams["font.weight"] = "bold"
#plt.rcParams["axes.labelweight"] = "bold"
plt.rc('axes', titlesize=MEDIUM_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize= 39)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

# The data

x =   [0, 1, 2]
my_xticks = ['1-5','1-10','1-15'] # user defined x axis values

y1 = [.534, .682, 1.398]
y2 =  [.372, .578, .951]
y3 =  [.04, .078, .205]
y4 =  [.032,   .045,  .088]

#y3 =  [.128, .197, .325]
#y4 =  [.052,   .063,  .098]


# Initialise the figure and axes.
fig, ax = plt.subplots(1, figsize=(10, 8))

# Set the thickness of the axes
for axis in ['top','bottom','left','right']:
  ax.spines[axis].set_linewidth(LINE_WIDTH)

# Set the title for the figure
#fig.suptitle('Effect of Variations of d_c)

# Draw all the lines in the same plot, assigning a label for each one to be
# shown in the legend.

plt.xticks(x, my_xticks)

#plt.xlim((1.23,2.02))
plt.ylim((0, 1.650))
#plt.xticks(np.arange(min(x), max(x)+0.25, 0.25))
plt.yticks(np.arange(0, 1.650, .400))


ax.plot(x, y1, '-x', color="red",linewidth=LINE_WIDTH,ms=SMALL_SIZE, markerfacecolor="red",
         markeredgecolor='red', markeredgewidth=LINE_WIDTH)

ax.plot(x,y2, '-o', color="blue",linewidth=LINE_WIDTH,ms=SMALL_SIZE, markerfacecolor="none",
         markeredgecolor='blue', markeredgewidth=LINE_WIDTH)



ax.plot(x, y3, '-^', color="green",linewidth=LINE_WIDTH,ms=SMALL_SIZE, markerfacecolor="none",
         markeredgecolor='green', markeredgewidth=LINE_WIDTH)

ax.plot(x, y4, '-s', color="magenta",linewidth=LINE_WIDTH,ms=SMALL_SIZE, markerfacecolor="none",
         markeredgecolor='magenta', markeredgewidth=LINE_WIDTH)



# Add a legend, and position it on the best location (with box)
plt.xlabel('$R_{ss}$')
# Set the y axis label of the current axis.
#plt.ylabel('Time (ms)')
# Set a title of the current axes.
leg = plt.legend()
leg.get_frame().set_linewidth(0.0)
plt.legend(loc="best",frameon=False, ncol=1, borderaxespad = 0.001, labelspacing=0.005)

plt.tight_layout() # To make sure that the axes labels are not trimmed

plt.savefig('Sf_variationOfSS.png')
plt.show()




==> images/7Experiments/variationsOfk.py <==
import numpy as np
import matplotlib.pyplot as plt

######## compact
SMALL_SIZE = 22
MEDIUM_SIZE = 42
BIGGER_SIZE = 48
LINE_WIDTH= 4.0


plt.rc('font', size=MEDIUM_SIZE,)          # controls default text sizes
#plt.rcParams["font.weight"] = "bold"
#plt.rcParams["axes.labelweight"] = "bold"
plt.rc('axes', titlesize=MEDIUM_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize= 39)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

# The data

x =   [0, 1, 2, 3, 4]
my_xticks = ['1', '5','10','25','50']# user defined x axis values

y1 = [.834, 1.183, 1.432, 2.932, 5.341]
y2 = [.632, .927, 1.210, 2.535, 5.002]
#y3 = [.101, .235, .326, .762, 1.201]
#y4 = [.065,   .071,  .109, .380, .501]

y3 = [.093, .215, .123, .742, 1.165]
y4 = [.055,   .096,  .10, .3650, .489]


# Initialise the figure and axes.
fig, ax = plt.subplots(1, figsize=(10, 8))

# Set the thickness of the axes
for axis in ['top','bottom','left','right']:
  ax.spines[axis].set_linewidth(LINE_WIDTH)

# Set the title for the figure
#fig.suptitle('Effect of Variations of d_c)

# Draw all the lines in the same plot, assigning a label for each one to be
# shown in the legend.

plt.xticks(x, my_xticks)


#plt.xlim((1.23,2.02))
plt.ylim((0, 6.050))

#plt.xticks(np.arange(min(x), max(x)+0.25, 0.25))
plt.yticks(np.arange(0, 6.050, 1.000))

ax.plot(x, y1, '-x', color="red",linewidth=LINE_WIDTH,ms=SMALL_SIZE, markerfacecolor="red",
         markeredgecolor='red', markeredgewidth=LINE_WIDTH)

ax.plot(x,y2, '-o', color="blue",linewidth=LINE_WIDTH,ms=SMALL_SIZE, markerfacecolor="none",
         markeredgecolor='blue', markeredgewidth=LINE_WIDTH)



ax.plot(x, y3, '-^', color="green",linewidth=LINE_WIDTH,ms=SMALL_SIZE, markerfacecolor="none",
         markeredgecolor='green', markeredgewidth=LINE_WIDTH)

ax.plot(x, y4, '-s', color="magenta",linewidth=LINE_WIDTH,ms=SMALL_SIZE, markerfacecolor="none",
         markeredgecolor='magenta', markeredgewidth=LINE_WIDTH)


# Add a legend, and position it on the best location (with box)
plt.xlabel("$k$")
#plt.ylabel('Time (ms)')
# Set a title of the current axes.
leg = plt.legend()
leg.get_frame().set_linewidth(0.0)
plt.legend(loc="best",frameon=False, ncol=1, borderaxespad = 0.001, labelspacing=0.005)

plt.tight_layout() # To make sure that the axes labels are not trimmed

plt.savefig('Phy_variationOfK.png')
plt.show()



